Reproducible Research in Network Modeling

Background: When we model networks, there is a problem of obtaining experimental data to verify other model approaches. And even if there are some experimental data, it is necessary to be sure of their reliability. Purpose: It is necessary to propose methods for obtaining reliable experimental data. Method: By its nature, network equipment is a software and hardware complex. Therefore, a full-scale software model can be considered completely equivalent to real equipment. And a real experiment can be replaced by a nature experiment. The reliability of a nature experiment will be based on its reproducibility. Results A comparison of popular nature network modeling packages was carried out. These packages were divided by functionality and feasibility of reproducible studies. Conclusions: Most software packages meet the reproducibility criteria. The choice of a specific solution depends on non-technical factors: popularity and knowledge of the package.

==> bib/fixbib.sh <==
#!/bin/bash

for i in `find . -name "*.bib"`
do
    for rc in bibtool/*.rsc
    do
	if [[ -f "$rc" ]]
	then
	    tmpfile=`mktemp -u`
	    bibtool -v -r "$rc" -i "$i" -o "$tmpfile"
	    mv "$tmpfile" "$i"
	fi
    done
done

